Exact percolation probabilities for a square lattice: Site percolation on a plane, cylinder, and torus

We have found analytical expressions (polynomials) of the percolation probability for site percolation on a square lattice of size $L \times L$ sites when considering a plane (the crossing probability in a given direction), a cylinder (spanning probability), and a torus (wrapping probability along one direction). Since some polynomials are extremely cumbersome, they are presented as separate files in Supplemental material. The system sizes for which this was feasible varied up to $L=17$ for a plane, up to $L=16$ for a cylinder, and up to $L=12$ for a torus. To obtain a percolation probability polynomial, all possible combinations of occupied and empty sites have to be taken into account. However, using dynamic programming along with some ideas related to the topology, we offer an algorithm which allows a significant reduction in the number of configurations requiring consideration. A rigorous formal description of the algorithm is presented. Divisibility properties of the polynomials have been rigorously proved. Reliability of the polynomials obtained have been confirmed by the divisibility tests. The wrapping probability polynomials on a torus provide a better estimate of the percolation threshold than that from the spanning probability polynomials. Surprisingly, even a naive finite size scaling analysis allows an estimate to be obtained of the percolation threshold $p_c = 0.59269$.

==> anc/cylinder.txt <==
L=3
0
0
3
24
63
69
36
9
1
L=4
0
0
0
4
64
440
1696
3978
5936
5820
3856
1766
560
120
16
1
L=5
0
0
0
0
5
130
1550
11310
56635
205985
560385
1157785
1833175
2242155
2137315
1603480
955665
455520
173955
52945
12650
2300
300
25
1
L=6
0
0
0
0
0
6
228
4098
46500
374802
2287464
10994067
42691452
136234584
361251744
801479910
1493742492
2344167836
3103359048
3473344827
3296246792
2662435182
1837994772
1088804067
555184680
244043682
92418832
30049584
8331180
1947170
376992
58905
7140
630
36
1
L=7
0
0
0
0
0
0
7
364
9107
146272
1697360
15180263
108975279
645605212
3219983487
13721851339
50523767462
162098890464
456062384764
1130428614357
2476513383491
4805368603077
8268638337757
12625359920117
17112675450031
20598078588850
22032039431206
20963675085262
17771647467875
13448073149602
9102747210529
5522702070186
3008501087368
1473263227310
648813285631
256819721620
91215912949
28982335067
8200336214
2053004016
450899883
85898533
13983816
1906884
211876
18424
1176
49
1
L=8
0
0
0
0
0
0
0
8
544
17984
385552
6032160
73478672
725945088
5982952832
41984567972
254778650336
1353282674824
6352562272736
26559798817720
99534640181920
336091361008056
1026888785532464
2848878484739468
7196292875719504
16586785366747736
34940751092020352
67345563078143116
118851311628592592
192124759085885984
284515705647581744
385983064820487198
479675229200957904
546070390977530128
569565512260589520
544499828554520652
477400133449807840
384212677898677440
284131800578779408
193298440758074962
121116261891682256
69968909509846528
37300260337673648
18359884525960708
8345694221196000
3502496152174832
1356069166308928
483720344135594
158658283488640
47723888141784
13119935497232
3282442501276
743450376272
151464446560
27540238896
4426158686
621216192
74974368
7624512
635376
41664
2016
64
1
L=9
0
0
0
0
0
0
0
0
9
774
32580
895230
18069156
285796233
3690300375
40013613234
371918952603
3010245853257
21479516301780
136465800143742
778269847284396
4011248472737895
18790666954564257
80392497800562927
315422344003512915
1138970745684082728
3796653081569783745
11713796373017725038
33525936952722773010
89183447868872485626
220856614696629355185
509849610589955397672
1098375646074863457807
2210065705495878621912
4156021794874685142897
7307258634534080590479
12015543663986736678111
18479369237994853556211
26581305725229331911504
35757408388150724901516
44977355525688436059939
52893104696493081026298
58148792553771797026680
59760594500848588870884
57420595476813243744342
51594462119437022524356
43369583898280209783390
34121976567993758992299
25142902120608131558655
17362999040508504113553
11245259552310853425873
6835145815388862977436
3901465713456492691230
2092318877313489733395
1054626535685622181581
499698075572728716672
222549050608406915730
93135699162483459966
36603710650663742817
13498117139964471072
4664958150195637281
1508672085949403649
455732877756006903
128300701477396518
33574568820985638
8141795492913708
1823074371494505
375366038213007
70723270739844
12124121017842
1878390956043
260887812801
32164253550
3477216600
324540216
25621596
1663740
85320
3240
81
1
L=10
0
0
0
0
0
0
0
0
0
10
1060
55250
1888420
47623640
945331460
15386858380
211242088020
2497152085970
25821827511640
236480564844715
1937402524512380
14316604289803230
96083662351198120
589094269506961840
3316027869433158100
17211839193178330500
82688909653282837560
368902061837227534060
1532784001570782200820
5946662190676668749330
21591280126869943989880
73515123005177872365630
235153476116484264424560
707781373767073258465300
2007420171530157549179840
5371752100872831615638275
13577301755236730717175040
32445223837409799175008520
73365199455820783844453100
157086512653237870534847945
318678198026307837369076060
612823941536103481051895150
1117497809254956702375309340
1932848905611523668084310125
3171466989692056305862830620
4937035721241690046824094050
7291476466128492237033470300
10215967840514933383402631855
13577167413702531253383579740
17113625187834305547752730122
20455533352609945561870337540
23182073390070952096263791625
24906676891736065051376114640
25367130829553679437276334940
24491556347817677583769905296
22417165527741844715351154835
19454909589932546653116046360
16012612002062548986258268770
12502956899229477276308194640
9264927480746066927176892173
6518267037190012094116380240
4355895435402407309641962970
2766143592350494830411566140
1669986671721439968995865960
958878135897177562040145492
523804916129400819419251740
272294500704481745971461740
134720863595423139568650445
63441097861628424373067240
28431757297678602198133300
12123582186914037177887360
4916834791719913735742580
1895544131765961134483520
694180668319406703010380
241282698971397609889964
79514269436529230000485
24814288485761182809360
7322979482469715896980
2040367051288591017580
535767098235438295601
132313119070477758400
30661185976107031340
6649794000674249560
1345830438723201580
253336208082038188
44186803024044330
7110535689440240
1050420804987290
141629798783500
17310309387482
1902231808400
186087894300
16007560800
1192052400
75287520
3921225
161700
4950
100
1
L=11
0
0
0
0
0
0
0
0
0
0
11
1408
88913
3693800
113586077
2757952527
55082977884
930839285959
13587209934914
174034060329822
1980553415830297
20227932700282824
186950886551448800
1574455984450751512
12154095303976901583
86438167811084775642
568839369443919353142
3477333672072273935196
19812926272496871041231
105536439817353118984476
526953242672936440634603
2472294909531541630715245
10922564816022528223066611
45529315491517104123276202
179376366574858513796216514
669023229053274687300907253
2365646562850946544320085099
7940815681566080621085082228
25334332657975404162455650492
76905726407003557277779216652
222354379211577456718905931142
612863745653714231946560594688
1611647724228642715728505348044
4046565274959491727901086341328
9707402416052346791084408744118
22262732446543496153695225702596
48836230036877732187304803604323
102516730117855480712177283164983
206019987246146616521237553549684
396489874293090071500792265260748
730942027656732424095101530631189
1291089575629112534545914794847653
2185356855829634998031444188046100
3545090393139121810213463978256798
5511824950034881983345345958300650
8213539073762417803328183238835607
11730519511865202087112734483453631
16055560474157893285612934766320495
21057724318403096759949093045152368
26461972876714853517480901647364573
31856603234517108697299762128049484
36735302210935841504651785346967163
40571243075672110880166514393774510
42909632279637515292865287539583598
43456629768564711025716930501179791
42140581194589457859580020158273560
39127778901147610398957660241864446
34787859008495896656594222264598414
29618800469734672159414987453777618
24152700562251482425624079216594752
18867058279879179039253057686165525
14121570917061539646859469441414628
10130179599909612754410589471173975
6966783397073459482166984273898811
4594731291205150219994599836439542
2906918614060627845065538226584025
1764729628133147571837938500336569
1028285325741461913917631639598810
575230387567514585726474247250801
308990838339770072633193524452700
159398429209099200621583789065128
78974841094127090543161777015233
37580362830061384853255834900428
17173900213286197520905534968397
7536089108265722407440667797442
3174600925640018174053136462167
1283386609904992604712453415641
497704684343970308108923078081
185060193236153594377080682455
65935971961752813132820486274
22495728791776527771691150262
7343519252362140698457658942
2291659439274915790051115969
682980025965399662956411516
194178671875219444241934534
52602265615306474064119210
13559299458992177340997129
3320951476850939546097043
771577058011762652379719
169752424749917277913843
35295691839903618380895
6920789798146997353933
1276656654502142571031
220960303755815483651
35774560553457271898
5399935776975936779
757000446828670748
98129691636059578
11703541323136861
1276749964807273
126524771308936
11296854581155
899749479915
63140314380
3843323484
198792594
8495410
287980
7260
121
1
L=12
0
0
0
0
0
0
0
0
0
0
0
12
1824
137112
6796872
249982980
7276721448
174637251744
3554407870128
62632068316536
970680120847392
13397022659315088
166326928739718456
1873028907394396458
19265437401245703528
182070128160352486440
1589052311623657456416
12864769462701650704620
96987893843508815053152
683243108822206400080440
4511287023551043778692168
27994858614931938443170710
163671853988262164683029648
903544430088007521400549728
4719291793679936731080671256
23364115008258117888940819672
109822457483898139501554739200
490868410484147764257103236768
2089196370154484429450931631880
8477990355390801819686508264492
32841369298030043614401818616336
121573714034899129298270842529672
430514180384860533636665159191488
1459724381339242728823160297474622
4743139888793125745022237655789432
14781580996102998222439764019126620
44213835439122969818811102417430968
127021249767843178880995987112670221
350712828651936588744172458492960528
931191957673528566434790205210687860
2378890716700930160918778929701399880
5850245737722576756560738781046428438
13855964881003450091897534972545818864
31618698435392964177591167160071120436
69544157641892608852990113152427923472
147480822099655499322591297548630011104
301648912240076303298402228817488582784
595219276409345747976622632793685068392
1133349357321537502021824248112427646400
2082811223846152956269352078334008510726
3694948161696276249207023260434239150160
6328455729700673751255335163176095109784
10465562701283256702620145469194746052264
16712197937256301144657313235826159391454
25770812324798730844707730032634646499480
38375222457834736879863702438235411180012
55181661401641593135062376232399298044344
76619904348621175776149449251126188822214
102722035336534591311934921227510248833568
132961154883722816863595190435285046574616
166143183855666056712747336526362686374104
200396291193060148800575369662657956004912
233290223226940846158461052214320475636776
262091643188327413819246093797747222051684
284126518530400692003276973752667152900280
297186448624084912788601783934155658797296
299894385738140122900930617074487390250992
291945750920373366576657720480542190109236
274166038702811501564956718360618533836048
248369538186654740276811459928975398846447
217052639192046745169420026234820113541952
182993957440410874868044765591718681901048
148850480844029881059244562812388486853216
116830410332949665845550619455253077664830
88494539167497875302090797570039525090072
64700178021738232613520989761117153545276
45667280602864923683637000383614778589200
31124616293125946252959002449612246888046
20487741826801422731608570763954829577296
13027710617320306494862505046776948402380
8004171636678649050738940994398733670120
4752520849988002534940995445405583244740
2727520107038552992486770375763646818448
1513262769669843403407425991792563913684
811738529508082855280786681580205905024
421028053300852171831380896475837959037
211163775548928855565614194138747987208
102410156165882952592770581918592396000
48024580326402934890039553079883384912
21774178772508586000947205910263340454
9543696123957598798788989308950897312
4043008671769086875504626765808702960
1655007328452295643262989392909420176
654445200040865211643631340385942104
249903605111083527428837519316396608
92113231632438614643020863147750152
32758396085676377026023499373314080
11234439486197936315342610349869276
3713310480819280739709027476329464
1182171377767902343422005521566084
362252865830400960967801857026304
106765768293363864854861657535678
30240581034569756183109266452848
8224437242535198272753204458712
2145701638140305358565533421752
536457643987306956522480610980
128387978769278122908630540104
29377620000468054392995401852
6418734104479201996228736928
1337247897022991839323428922
265240569283254025540480200
50004506128234116470536092
8943908263004499460937464
1514695232883979148687496
242351319956479683651336
36545045833007838582204
5179613115214671968232
687917382627463926957
85323086859215822912
9844971581419934292
1052134367978688000
103619293824013852
9349109217266832
767464189477128
56849199220528
3762079360182
219683466288
11143364232
481008528
17178876
487344
10296
144
1
L=13
0
0
0
0
0
0
0
0
0
0
0
0
13
2314
204074
11889982
514896005
17678750843
501329884991
12077719145986
252349737746275
4645440858828614
76288681273977601
1128945551541869113
15180061848100339788
186762680393433514357
2114950292959335481481
22157640949505640313969
215720442174062545466123
1959288135828472676482775
16658785982336723980739036
133002820838904259450770914
999875663481993213453029089
7095368250941331118181537386
47634462277853955082490297958
303158350063462137381655467872
1832426226608306868599305837436
10537328276579114500498686540226
57737694025846592176178033221441
301882111879913019942378659659411
1508135754857764497865012340110656
7207781579130104925745851091223970
32992492036391426147861728542684332
144790487124901092774980601894510836
609822637538265766495523840923208808
2467196828565015982466139052082304270
9596488822376659566332833449191032245
35915044816099609533971332324844145112
129425747930843859023140379790795393894
449416669811859822960823883097794073248
1504688824841725191858207535116012543819
4860491591027579881294642211657574801472
15156537742949395232257723631108152415737
45650012238976474794759166278285279041993
132868815297960950177737625641503870548463
373897841261912555298430267349868015634750
1017710085522193492930551264328171162086462
2680511249479032851351789973478420070482566
6834443362436425028895514815117904052563524
16874813748948685185246500508308281964273063
40362013304889453410794814211403257141540601
93549618363256784212055464789967337030802909
210171586276749712178694837509403582283037658
457811311768676083464472070501073010397429392
967136778698357543086701966186857933987920419
1981879484956795379634526961145981717993427099
3940438721859039532693399560713735354184220998
7602754900554356768204441225058704044868890047
14237335138372800059590170841316807730395892003
25881007990990929805068825172915798561211599392
45675484611921577789332565108764932768477046150
78267366371367422196664153861682489334871531972
130230091933125755098461007445330578039063685965
210428243410777401383909023642660840707755531241
330201748362293975496132378025495525762076843164
503210555690340288885149814900193939690619540907
744765480460044790798381934850694186161295844907
1070497003023427109936133874611347139469634214426
1494296901693444611376379214468162061585283706622
2025612956979307309008420671403240860367731713258
2666371069767612119868246332701046123954565027563
3408005070928111112981061756598454570228320537298
4229234559286421173273799992132651234657686847898
5095278989103128085344687578336331275082381760403
5959077857204206475001595044308006794302722934025
6764784387611616423200358094332624130352195604646
7453350236203426042429038081987144126024071592093
7969515356587447301333401592923499253719292235273
8269092955997962636892440435261256195909203762242
8325228109578918250263111655226902150602321857289
8132398877583592154142097805876483384596253121917
7707327614727202805160209282829227800306460699645
7086590977617446527439088158392420145958789160775
6321401204528779372084907106728522531926756141869
5470596713984140301382429414105168069219934431333
4593180945074762919461049108873485015954900422364
3741720880845940855733699423671051787358763512257
2957595558638338917994356031430882272526361125762
2268584490457536701254502860211857137362786319722
1688756265441972432443464181295076254311807276880
1220193549210318758935766420103736406509827552013
855853999669419850583278133216093994490306119604
582832097633937430694656531059587589539806929891
385412872056006365015476058185058430455227811652
247522670256590632469540256112696592113972698542
154410185194808475361008027330469452785764450476
93577773966096324438198300655374338651306829216
55101653433092506531012281479955098968117102929
31528637386309966824161326606804240497439963844
17532367858264237911235560115594684665222151750
9475632454599484823009531988683609420335023483
4977779606752151783401488813256993066777688034
2541789494056546997697339953025006716633375222
1261609011760848415912682924702716553393850416
608672352128028770001388055631616094809229820
285427079402750824254044238825271986406188295
130084417550086508695337960909323556632368992
57613699058122779459861720231416101360828989
24793307815522000198836946761813615519473223
10365138730288616756116903832620231090674590
4208789491660012828198694380921756905107744
1659495261626463086118523290684513963498750
635203137469038994272520262213185491072843
235957578773222618029989826795168985789590
85033989919496389971714927187939555695511
29718499956035446375527763793435756263400
10068409927816534179892633742527802278187
3305247310968090571817645848197381549949
1050873930035494457080139915024832349163
323429867181467492741510199365711577481
96306580677992550004991344543364459951
27728426040111898143159910140180397578
7714677114037489998451972911038910184
2072742124875276075923365938951204684
537403112734835188880771286600019571
134355122135363696436221099620441998
32363612679554893590071029001821020
7504712436484400649059982016428742
1673728145792237211107228100290117
358658095735216723280729960190099
73766819786562225730071509589134
14545600941682606410481749223887
2746375596154741017427734021638
495873716805203961409665539579
85495500828111054143999127449
14054057719168784028228375521
2198934419291353884358557040
326868645325418635948716636
46068736221841532049367907
6142498217251835809850350
772897129306761303921297
91527291737015463609527
10169699085597393042480
1056592112889893889920
102250849636538071651
9176358300742155419
759825846558448488
57708292143679632
3992397569688528
249524848105533
13948593993477
688819456468
29581203652
1082239158
32795126
790244
14196
169
1
L=14
0
0
0
0
0
0
0
0
0
0
0
0
0
14
2884
294770
19931940
1003144366
40083770104
1324667628326
37241274089824
909256053013812
19585732873513856
376866445428444090
6543341657316100140
103367657067902227392
1496140010593728299856
19959129321700848062245
246669194756365936256912
2836784286525720800736572
30477132019132792878510136
306945390420278093030379000
2906874963387577328510062272
25957928303572563988920581540
219115867337481147811548738548
1752335815468803642242637461577
13304286079404685792712209063132
96074960450960403343563548409952
661026661690156136395859320269900
4340138085981379934160386865078636
27233051089289117423107156604693300
163524204693999316927405858100630168
940812249081143090433179902248755864
5192337060939038077222323156871017268
27518893111715974959775861740209205212
140199020201525174910628616874943726474
687248999920908139353978783658879985404
3244303592578078941068118894303336530487
14761358736253060133525319976099549998744
64783736138235627136689542411457439328902
274446449755790271553046752280226767145988
1123051728551999217256118882696860801309021
4441950779875073277297950462794883023878304
16992015833961639689919267012417231838158854
62901895764026740486675991163903903667075940
225458636738665628436847921254010333800111908
782849074836294217193447783401542528588324080
2634564528966237900241338762341443435024480002
8597249313316333024667984315594639555868582728
27215709413314329431201074819159722414749577139
83612030020076139690686375458310392304191727020
249388749974546343695285363757807035153409308126
722445265789959505483772383305938528096465230680
2033319042922170989682484741505743737338739780407
5561897337086922149444456248942014180543584043828
14790876508259596312952038857053346123053844565426
38251423943308981335514868019965491954204473300200
96229055770335565702348435256494546393060199716760
235551095702584471305791568632347970487425083404800
561168297926843581930942092100953831789183581720476
1301465605206150235398008565700044181067127279126452
2939003863472811603480561337351855708969198619043232
6463769578285319850657737557929574746316127126264892
13847594698398231803632092721222319728423802890567284
28903098351978351061989485292257565174390939358728368
58785367639170668811959398923163510356333557552464740
116524307415048523432944545064818861587748358096907020
225137833465465698185518288907111917077105736238949612
424054700627978664990053781117162745721376938184673040
778732188312133172407762974179457161075810917093449527
1394418855540803692291873018796300484124444766325584220
2434881988568919227006099367492558362324390636182724500
4146459821908695050776550314431761428873030740686933952
6886869592012013862844175328396682144815680695312868881
11156699965907379700634966394654434675414608143388328360
17629438071805071561124350010515493030856117344014253606
27173403927474137731461585108584645919464589660737293380
40856511551262427681124169005069491236374606275754050007
59923039481489231713087687730526332086030032665153395404
85731477917907272219039559618933851925809398962303160154
119644968991095269753963973571123041011149346126636731188
162871568354217212613563167185159652494682691021247306815
216260625402041896938934481343174501593082422126828358172
280073168349966693405999702439922792906828769809068109850
353756352135034119992988741859420797470190953780303912792
435761880487703737256530937630663460096040240993668647575
523452503207267718271925415170404685570567333008130621496
613136297007444674703211448791204751519361550798180328878
700254009204037532138004148909071167264855290445310994136
779721177188902705956171974525990096486805303281416439167
846397660644825185832044376642261934697384550573611348628
895628576281925858085030726229985118112420350446042198374
923779391404202479589774549287007930244344890026374741560
928680284417917403623925662273163122905311018543390868100
909904249800946882806756727805480648783865437738044867732
868829164912087236369266213257437462340459242001293218466
808471202758543020559066575535870270257598096556948847544
733117429217712528709444829369331741121143233492219470612
647819983238131268750950831078740195712792246949723943820
557835221223254279025989562155636228022560752029780733950
468094529047728626445814421214241812990211683616964855668
382779659640751468835419117122215119700006876990021967868
305049080454512989434474318116478206271352537626058583492
236930086744277569617983995444944513446135752064087494352
179361874409791919016922098694741086989575095871881049796
132353228149921030707548506253902021866240041032519316389
95207924654078834610561900269244370216195447190383125264
66771224137519998791521017594447787009818062751157941302
45659354856741629038534217017780703035174393338814776796
30446890981364020805794708549210150811352607166748376964
19800605858973131493471335568292913641634533042399255256
12559893337576772507457080220864841929927185813332134696
7771662372316565208604087153855058026486146482375393964
4691469293561139071677517800326247758092572891943086493
2763212009402501447256339206569162023254902450780296236
1588068678775827432152444980628597277248919405782168256
890653023724379698945466220634948376501692472768070788
487484414205692266897464909496228774518486443830976698
260404287368819316965820492924457640111611384938866348
135764412238456922359354712375823678779484618528617232
69084684124628074429817780737230900670185940408899852
34311141940372931209964250099341384811105374754289594
16631723815068866972107277899355795070192564842391076
7868111354215067009971334639688700529434185674469640
3632523494686864202548089251798558947278702061897916
1636498496648436756844420197507869983417865181895384
719361990122388066467178254221021057359594704413448
308496609461932645095821825116248500490489558574086
129051056354848856655310057662476631079478328661920
52651305892412630878049652249225100248333121906441
20946539187746971201103730180369573912998208056436
8124209679405658330519389620436113933800197945578
3071262464047291649012952574305922178593507410672
1131389312738558174235572452328833467684751453140
406022447089220275337019300476650159780955107440
141907537473795874889632126231051844841000888426
48288532084635036009927681942065525141545959672
15992718584432263179622130175735223374473458213
5153327919309967051316432540059513935063359476
1615022196494330600562055813119120514522262806
492065395201503528116873690267743260300609740
145693154504653763228594843399814095295603365
41902067152614154579659277235247876497529436
11700619103100957798020367933015464140933096
3170625938788774391435067016280067381163252
833331037511611586587048422020845332594232
212318232854204601873329852716042545593492
52408456062947746312987547221011160305998
12525421484576338794676483702833172117612
2896524121891887455393417432239655920358
647673036123722628388384488143054102548
139929791779033285488643323670450296566
29187867459333650711136725457293183052
5873175851582626268648555971142301065
1139041054167413169119695744680538212
212712586564820082391096608119615336
38211852569848253544546361549326148
6596094657794440080278377565196155
1092844183301491629177515449822600
173569378695589890587758377127032
26390666432197618099481704221884
3835852727452489673383084409758
532141422037971767982881868052
70340532989570613774075261526
8842809871791495879569328544
1055107996550543011898379180
119221242568015832034253456
12725862971442019999275396
1279695717818935451837796
120860151127812853899282
10683770265450100526092
880530516383342340560
67362990324409227840
4759341707702825880
308714056715858976
18257282924056176
976325290056480
46738976651640
1978369382080
72887293024
2289653184
59626385
1235780
19110
196
1
L=15
0
0
0
0
0
0
0
0
0
0
0
0
0
0
15
3540
414975
32218080
1863808710
85697250255
3262384249335
105766811027205
2981072372846235
74208004975494975
1651905049595177025
33215845114026239850
608330625245731335555
10218753650233283215620
158379850924848644937960
2276506047598874391789000
30481755292003458512900205
381692284677765585935511270
4485324398927765074883239725
49616105844471125710169510265
518086951176827495028722301210
5119391815375429726217111675655
47979154675288734888931211602545
427365837596127624671103903793860
3624744623871399284577206148894090
29324806418717646573114324129301785
226653786306802802775960337546368645
1676091771894716903122233988311818925
11874879145358716683379493695546231170
80705738722735685156692571684454095280
526783995531133210933649539103059627715
3305889923182162631105422707047144682255
19967120277994209792009347611039890681210
116179353365111892508431114239125630945885
651806036332479192236498997409120423260960
3528982624666650856730862584587887056898165
18452981553778045265457775933317718948408270
93259637585394956286929650868770137547524975
455865750917234801631626028317360181938289780
2156677667410116184012588924519229347707559000
9881248627464141911029914058053933464430236925
43870787816094111951096074285077803685690057740
188851843431777349839271819554379112148508406065
788645375069782848988604867168762541495534675735
3196522736470883652699359719758642935495290583835
12581113718793740473614612907277203326573101001465
48106643226171075839539683444946620942173226375105
178782673285365448906705409650230570194390802921960
646042107150695468146359893048829436484487910381190
2270822993882738994247133747376143796569542665762090
7767061413984335148066769188466095722940342572975970
25860533452279956159395800990235767675677852680301500
83844494067723506720218460970331294999049633876227305
264795211310055970649497285014505392059973544901919045
814854140847177352589421247202437236260841350655580445
2444067875000050367311651830957584994679635146503291395
7147165596215735455380273688265793894607928519440892685
20382598521376380013676020130400314553909034675186370245
56702593598067313541689209563681760851473178848385162085
153911601825889609762499590397973006794438388285147879120
407724963316927281028072348152958966262689158702702698138
1054358879495887890449354760888497625732392451037207309680
2662122062746004025042712873502635542084039100699393350495
6564090263813581029245332019879113162866416905049719980180
15809301021077039781615805672498038195361813874877492983085
37198265015801013670786338140286144381409046797990991254968
85522607804784168361163523299622006358499041446810497516170
192158621042086791182480648695208512992391290295192322448345
422015259805201662660031172162157122937635902917652639858695
906046996230162708509167349522519474078027121976740578958685
1901905312202750803126583113859420054840205476471019630918657
3903915327040636222010145234607224762755102798062427285229615
7836812088940849120603372005416579659905077617576164053562795
15387099388247683583591969758470893307982113216267989628018390
29552869620166999077037728425484394986128438127664026235803720
55527996089336903810460430396103007864056533842972938750479765
102078494125717420455805268372810819496217837203244645224051480
183613026926358688448773152859915516453630909005276234843535785
323186628722524716959942682675049674165985082246213361236718130
556691021382583665243431436393598015506814350275257742505502620
938453725512495835069756448779648208611485231561622213631730882
1548362991347906311100218728676897060408978673161877713949050560
2500426026453704703172887769449851886254953768734414379395369585
3952329542427011440736613161710729339426817783792614351899485040
6115097094071913267098886355578393275105607740525321362194236870
9261351322508469839087661319151718839249549534011961283925341543
13730060494925782694640494082562686904341778866009683689157144745
19925100665959760927736984330193768032780350366419041502455521795
28304670808110306242571296542128305582738927944855865274027751965
39358761795851707139163650033420167060149039861760260586252433460
53572693730023923253573498985695971888552449775338198708853037166
71376322535581755478393053569726625730908598742799067320779766405
93080862056667064652961867410366686477997825983425560473395903120
118808163763456806866101308419186631985743046045075074347010970490
148420314936518647827260455291374259477408749065462750697490824585
181459939245245037669727415217206174437319786986106207029210111275
217112896655474650333717958444599334660026023993207992799484307485
254204528895385805534539385121660296911617247988700418200915720420
291237779655834260470310877214961218262339339663407651355562781125
326476460374658372265750661840142333456928696796811981073847176845
358070190317062684697853060968679911479450843564118806305158162133
384210185214471929788609810392633627330938175444206376000269688435
403298521791971568896352734116650834835581142607599482909112248195
414109238932218735009182611053464714650857211428188766004458630285
415918814053951155094016282871651659435721097636448796757127930715
408586698723023842109990303457897643422374213254977117960976099815
392573392547027952681455201543247400863567395965739167015114308825
368892825447884884468488216301322395326833040050928267726200122215
339005845731259789979939696117793542231254505697717010154429717330
304670411785091489406636347156162081662371232402742518738121635350
267769960660418276541486823780500233288721856788890982716901341418
230143346927214715835457937898878260942160030955051103051813765455
193437570766927537711290445735763546894144952591027423039034395735
158998982544575607764571369128416395333822227504152077241184430585
127811139076045400317730354538854678992524053388680674635066319030
100479632515384164769697158551011846841117318039122097203186561370
77257511262535387291654431466647178006365760608856634551853739720
58100398103835589209178325525468401076330756529204892902352928755
42738500463073232766964649524713029523634192437094059413127172620
30753218623264194763819800693251785097413885174723407578355595740
21648367820174476166788691410703214174789016023065175710438235808
14909307885937863439358224362729767996341090986391403551193283210
10046706596950786401933236310536015692207501054075359196473226920
6624622473845521306935089278588020353816781429411458639020870215
4274717808995905006082475963459987153541598995336445652710368740
2699604837855794331523102713286638548567289923160934625221721874
1668691488410293067952243312908681673533310358049194960400025015
1009648461154529813535188531920625771562384237155028351554569050
598019941172015978987085661761155620334935922976885724581664590
346771045875067532696320649073373583205903946287449273623687680
196869640554541911233693055099940626293264778703702915799746884
109432600611554167223708515129701980124129881773991567432309625
59561523486632330517499574169495115976476665092961045108478590
31743176784931741371395618569647288987587385471491691272811375
16565703964588866443749300765695634145937699594576550186456305
8465418429649099036672591646975888409454818455982245108074852
4236083871141473265269926445829712682909026721589346128786795
2075635470783679479411562536187945430095043958020158605737115
995852394717274527597192153323426790620018950774430461231330
467818263223716339089710007195276056103242173826126311725445
215165479151809540394443185229235682803547310172255206864176
96883557103183551596289610732088204258457457215214731492415
42704375519672191454690331840610551661490884478962994717685
18424520941711167224857031780973012205397832472358807224470
7779868623691421491069543344230062287515881947216826546270
3214735856797948104056579683817586035807795481550939542075
1299732988058725552964843576747480999883798282856335234855
514081304921564107198877029819073937177593164688417609595
198886599773866279039889138932643613669068221001350360320
75248312632349409410128888955976730130769145186307463495
27836929256404456023844221779282360542726293213881087648
10066750593686624443682481041926103499325779435487562175
3557993419497814933734017748695378608062817182771567795
1228761348669379306783499465008345221463332895579516845
414542902764992704747556679220365310569972381730891185
136583460873835617983471622171520524535565411503896993
43937429581022074466550675031398391839533956290466575
13796033464724768299928964444149806264293358287468135
4226937417597860022506131931792358176781860652559605
1263315658705795099508086506260141636797871286864935
368186833595712837593097277305579232469781453650037
104602926130648792072668186761269546069461530771025
28958779648990100695726572605027224993205960183470
7809290056313934027650289824161561406761043522190
2050518784758479093260776464500589522098745259795
524027919715633869615043585979099775025662853867
130284336436275384470693253086746044228708789210
31497509957678350715388839067154934753646885885
7401086908085805779965782353532102973297343555
1689383707107388626436142088537679338238191315
374404742566954293691072617700371492761537478
80517263227050979531825145643504922201186425
16792386296702386398453051472229678579612925
3394207850059462846288447415820179241999195
664474819454908684128602964110389934480310
125900524208392454534274924691643521752720
23070780353975849592425863664468515164525
4085451084357393981964337369276563403015
698548671552287544487663602732447822630
115224527048220252878674528684640895255
18317745679000353400540860544832796682
2803736613455158203667986193212177180
412732803330192178559980034490314745
58366255189827334823979141910613095
7919039660621525657050561610588295
1029475156611871868209112201270343
128044173749424876668040156042170
15213169160476228982363886400800
1723659560151777469894597101495
185884854530147643295504147790
19041863147131403395517992239
1848724577395643503674869925
169689695509851286320429930
14684685188354631385287060
1194448077521700045369015
91005567811177456668181
6469590128756692755600
427237083974498578200
26075502777786298200
1462177725857175600
74809092950832240
3463383932908900
143642651595300
5271289966800
168488720400
4595146920
103962600
1873200
25200
225
1
L=16
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
16
4288
571328
50461600
3323862752
174168208160
7562665073088
279899696607968
9013897885190304
256596336531855008
6537561634374783776
150583616600907075616
3161869910396698780864
60945848276501766956448
1084820835118231150177984
17922932575557906219769888
276078887518505277462066376
3980439961577755732234069280
53902446259394302805124878032
687713901094855178757735795072
8289593305211171968992022963456
94639153295053311814849827107040
1025664103819003509645411760850624
10573835146427958851034209016386816
103889694236110652939129160982099120
974488968453422982103428134775615872
8740540324436347961661305571957788480
75075115659343999092597086852597049952
618361507675050528245093642155183169872
4890212279071814125171662523308447347680
37176112440923274843208818921448626698336
271975108177990556806499778583884648022048
1916770811779237006449631967848098789323800
13025842165482640933951969148201593416767776
85433679435898831814996816346249253499191664
541264700430829389286983082029307601432353888
3315092964394031150415105496524672595016825080
19643347320737317935020088567592668622562025600
112688403093689201565118332002469526441309117120
626296909392094957972621387607145670469440101856
3374399169400687438977244333505871939469868938312
17635639090603446050321017270169453830171610693984
89457043053237420485566458802876588505601394092800
440660407113663279939486772446223520783092246118848
2109043931714778417659133759649900699783409124437840
9812381231944943079574793426990440687472856711591648
44399218189666375760963672884840953599398044183590880
195471643587466478641211851837621107412038848986732352
837695552120027577045487160557318206752789522965282100
3495913873209148932552873541073105834457516195979358272
14212728665653935010040168318699042701050002636237855824
56311763097469292781419828537891643351669313020301638016
217511065241018902506002501928114710171679639116435221568
819356957924553987790653673994715172280568433605708224960
3011044562073070534020804739098686640239422359262817761552
10798170359375304481319970698593942755261715968276578501344
37800988665218566855111402571143231829063467326180720164664
129211682236222234025205044039974273058896202612026417809376
431386508543040636289985286247148530394288665466137233929440
1407061644778761394906818283151124147361574617270465932935328
4484896779941731070196595565668759526916330126296246766398640
13973045236253579795660728879952249796885427227688456832206048
42562902299803451573638939891879662689647152777820186408150896
126785958936668555611742045301125681438971328381077801346859776
369407017216944232584042201209955592403623376345321722868610396
1052988758194904854188471575518292222391649740959926018454933856
2937067329139136804674008054204940374107794433997903307464926512
8017872545469184670906658770081412651363824914643707766432980032
21425928281817914067238304423979283032895857403235859620622649248
56057324004607269808122329493898301012360168607510479179401009920
143618755166546892155721897148397736395018219205979153546331383472
360368566322112437572787470771688082384080867658259276888030299424
885742653763488115094651548303070239156336541973266334994175335020
2132840018513583211849325018658526460298086721508644824430037225024
5032241631916592768758009424340199311689882995490635330184982137888
11635282619169913402069412675344659733443755622199158077081507123904
26367065814374073142171508732449238143376633923781978242135439936376
58569393889305478274991239809968784018666801313455332270217787735744
127542782801482622624111636616280104320631760271823077361600433926800
272312157167996535608308250770177228359281493288941127593833670546720
570100642609914208940710176381479906148306329918769293519524607972376
1170454203451312600957910317906889415682467138152799813109336692201408
2356776772601009623513866319838218207021543597947226509085509181729088
4654618159312616716154948792374530972126062166313290118411516152487744
9017568753370015502174847778360472499020107121893959483934378909688936
17138413993868406718729849939351738719399178722080067600415009582271168
31956654872136597455197568604846216644074807282183105772607814776251520
58464609132247999427481271613784443769717580631442849656260391841664736
104953076988745255028305658688675374696832805587491918951972618898194588
184882077210707169904268677417054122685390736562167983935071505870001952
319607434164207582134938759615392995872738595033281801799461182269630544
542230637545700415603793786547993919325833357435135800424624760126053792
902852531819770381413757495098030504409499196580181141428367686996370448
1475480259326633880563863416071298788274855702808863344084001165203263840
2366735790156559150358679832558298304127669146119185406838070068775299600
3726315777153524532825042619000393813208924492837899081738044471698577728
5758832752093754545114720193321334110522382971935856980778774945299086108
8736215769697543508276309175681885191686039680528235673986489253267599904
13009276863850901589802347930655867175117140260116346195381527961614449040
19016405145959005228948786837483877271792724923563111392640869568915901440
27286723436748467974233118537892866025217891688588902198706457699335207096
38434568721342453360625547880694408063766914958139903700394836898585591648
53142009594512915110440905432820176122480677045092626364253412202433292912
72126476548175282869899817631050966810349065195388985241822839663306865824
96091614809515693089339385133987679640854355210642020172111424344217063416
125661260257980096884622131942033466187257038790546108158833112302182729152
161298945480443088268343741970489239084139699327164287177307395089893084768
203218354914009461261782049130622878393070866693005611372180317359464535072
251293270042686292053155025508576265916992521553147224035185347920458516104
304978222644305569896442511874669402266902065473533883901855745795380067136
363252664997644821093236081248459814201876224455291585905609012546922969120
424601363113935445811581191204730246332398641817727611330402039221720742176
487041495962490948954934076187784092930617224175383681370103519289320663546
548202499805943457765474238805582948916582067470083891901831289475816167136
605458360432029651160022671468544456894579971725601515705488295766147793872
656104607439002500211997479934814523127748789622799358945571050277968634848
697564854738311341773381937798798370972179760585384241592748309076431985408
727605695734033837071573842773047784586885896687521311083867740953909708896
744535358069733648287949189075477847036059927419467906385735417541092194512
747361647322317930683566369072849237822704776857204406140753380395924638144
735888659513125619935247545852870826017848603209749142467903218025064128692
710739096929076676214426303308232283457843729189061188241097705662963267104
673298673956240962191675907651340144326511666104224853907250894122449063456
625589454542078279825834825267858875748612997493547068215449646197173415488
570088255772625486281673275866548493315128934147666415902858556181696954576
509512914746269579465924377436370037994095432124087339239651778508837638816
446602201808084373329965213088349746149604743410940530440240984872558520864
383914150456249097496204185263064046701482906914433661106576661925636120320
323663000163579304009088834622474480835861924872365832764451299917617095670
267607872842473154673900344354057937624951702929096393488503752804613337152
216998144369070951178731898128503235780025514295415797585384053699955890272
172572685108832657377921998240464089662372666550448599426796289032898501984
134603927739842173226346941735391923009573690783709723915947272697403195296
102973819850458196692833256773631922525480003531214447861158340278271342144
77267344471467123193338861131582091676965144288533235453567384261470223184
56870174880479533359588798886797664008456028642421718312594155914349895968
41059563771683561695512042282990667871119080579658209149727528905824771280
29080991569173188864688338903019843913694721693072128834807876458693738336
20206679039324261947752044351286482575225285013591435377287880981860216464
13775225916565699767872315790986798230914900842481492855227686356394953632
9214013559031147923994179058526083343454100189708941033169525502224679616
6047477209532665698705272651427084776315475310776464672491058340256845248
3894969934071811940134407092637854171214492811794749919373960591249331824
2461883421517231347750766435522849802443611636555961261620863395178542880
1527189037693688170051530147381529991206947925112121093766602245385382506
929838399297328196926246638500757072817820299698361643401871369484914272
555696334138013549136206023153788121214791822794296648991122240465020496
325992172124125452562648424469041589829396010625972506753732250299072544
187732058357633885737570093093636370165536900056953212547936613608338248
106133108616292729509119481165391800947361363002127200697673156215507584
58906230325221720630093996705084578736162107072944779594715934387101360
32098380630498337167875801212670610544934486330683613799338293712547744
17172236743010500011434146420034554453368599203689014804420602700517456
9019848161693482095789407541453622348794061061130284040934184435083456
4651609401821181508431657516912887830415428595341842114713976599001568
2355255756941604035826316944559270087549106792802211120395035765644256
1170843672386681585972508719372669841063953275428380774474556605164168
571448201251341308132142299723383436173905968078339017052919822328512
273816066868209182922144601689180844967676911115020756659428816810400
128803571869245049878761421984571984642548376075890499275107045199840
59478834474622649918799392255821820576032409274512837161465316516922
26961064125426277458366626608560771169310557646481999234980134588832
11995599804125641306359241261251507372689298559846577284194065167888
5238216847454090276700878798380695892579779163929800393181001197408
2244831123515016172420408139787460123695925936827680513408909538544
944018880788999649628596662348514044418823912870017005117767372160
389518977235412085569806790527219907636939752610314420065096239424
157680397742116358700052700953073746418056617333588590099136111968
62614407328166527606165484447071416337692467220500496653309067760
24387137854693690624425683644057671060421169212514745896597794848
9314855141399035912524298499413265411334574595755765336977909792
3488631146413022581623956536579775316707815556723229875233890016
1280940341901527127366339001827160793177018788596020112269358144
461025714732603508154915892715655414733865540785685030433974784
162617602538919380094460977668021443120794545284711066323067024
56205151809942332840373373255577468400154572928166197155667520
19031240044236025117857769348342841574018561623251249090015910
6311794196118389972043646440541197310838035952982238676010784
2049943277465192614247059505427863318440320291004269662178688
651836448791500891565224720078293608184670216986922946986624
202882063106450681932454770531433548796163474154061192378256
61794968215952008621547494175865839250982090060890441166272
18414457413186208555135826370627243441490017745645508458832
5367209046796147452767092369331012122759560541878584764384
1529694210744733857212245604111147495557956363540420751604
426191875152020862570499879053646213704517437602113448320
116044075369632905306492001940888226806839318432472942160
30869213570305650472187756002276180737825548401994154368
8020009778197220173392144370076695290310828003112482440
2034356515399181288172521844958978495783910699440231584
503653652247397134807899152146641613782743579496174816
121655872170345063831093532009631323130777916505682400
28659384011037713770525885348516776814689828306912450
6582070621991983871149307683286517595523802295749152
1473131851879720440406091374844470117977885381528352
321156975243477908857670123550314951704028316718592
68170152017055146629189670722914511922195859238112
14082102682890728492237397316482061544913065035744
2829582133034839280142102669527213126015792508976
552755677419461573564831231053187567563184653632
104921228758084679903316846285141612172719350116
19340320121844451229023312936026190785809424128
3459965692425806022389929337544407602327332144
600359361941599251816886547839546402185268256
100969530921882559952797003332640669000647016
16447525582714522005528505990830800189626720
2593078374754369414621499277020480767032640
395357242502696332037738640836133216017504
58244593886948380938047233634974071905002
8283675584829554868983201257853208426912
1136256386246847487065207073650413274352
150166042284255784671944477422873318528
19100066784878826332889758409429577320
2335379345058456451578286250694922464
274153227473221102002725964047587152
30857073222578196587604335268376160
3325115649006276811505730111688908
342501182731120546266775317265760
33664646165909752626872330430944
3151583896383975506072316277248
280437550101988470217660008048
23665616042362431092044126720
1889271868928102521930425584
142288257910903239139380096
10078751602022313807813902
669128737063722082963200
41474921718825748944000
2389501662813006112000
127309514822004424000
6235568072914502400
278826214642518400
11288510714272000
409663695276000
13161885792000
368532802176
8809549056
174792640
2763520
32640
256
1

==> anc/torus.txt <==
L=3
0
0
0
3
18
45
63
36
9
1
L=4
0
0
0
0
4
48
280
1008
2558
4480
5088
3664
1744
560
120
16
1
L=5
0
0
0
0
0
5
100
1000
6500
30325
107695
302025
678075
1209075
1679925
1788325
1452900
910225
446200
172775
52875
12650
2300
300
25
1
L=6
0
0
0
0
0
0
6
180
2718
27168
199890
1144080
5272815
20053044
64093734
174423972
407227626
817247448
1405459970
2057701284
2544935787
2642176080
2296774800
1675080864
1030713909
538655832
240349572
91791040
29973096
8325216
1946946
376992
58905
7140
630
36
1
L=7
0
0
0
0
0
0
0
7
294
6223
87808
922278
7642285
51768451
293649244
1419439987
5926389427
21604674182
69378727306
197664602324
502400259921
1143528086141
2335631654125
4281835100249
7035789078143
10333807771791
13518064935466
15690524478132
16107865342996
14597523569279
11675629333340
8255259421479
5174781463334
2885730716008
1436107705284
639230996313
254737556752
90841241267
28927916605
8194199440
2052499456
450872961
85897833
13983816
1906884
211876
18424
1176
49
1
L=8
0
0
0
0
0
0
0
0
8
448
12640
238400
3364912
37741312
349032416
2728577728
18357998732
107754993408
557722418624
2567639937984
10590427951056
39373333807936
132637518727232
406684216151296
1139325298636440
2925816029903168
6905578178997760
15009833425856704
30085155454185312
55642074532743552
94950452880001440
149385664467045824
216399409835487790
288107583231492928
351804490322091680
393165712845095872
401380183846500752
373796353558398656
317332248836342432
245613671625070208
173482324142761896
111994793673916864
66207045455935392
35909495890140736
17899361944422592
8209446306466432
3466631515437184
1347720564386944
482015917226944
158356430387840
47678184686848
13114134195904
3281841782960
743401624512
151461537504
27540125376
4426156512
621216192
74974368
7624512
635376
41664
2016
64
1
L=9
0
0
0
0
0
0
0
0
0
9
648
23490
569808
10370916
150584103
1811634471
18527439096
164068996041
1275727650129
8805519602388
54430865421660
303519731713650
1536149970072783
7093296963944667
30018162132692937
116881456354730433
420176667826717650
1398848831944366593
4324571004113689698
12445151110023597336
33409945187144471916
83828462857418254797
196905895747547043582
433586726504706228543
896032578345550083648
1739232847084682957103
3172497174331894711143
5439265224684161531661
8764372890081277256241
13266379447007041021500
18850247862693726782790
25118120789627895715329
31350987453516612316272
36605698307708724259092
39931166265121462336596
40645652643352797829164
38567129158888890254046
34089262043153364076572
28059364594324480864203
21510147083299263355725
15365113064945859891609
10235849494018421082483
6366156170710095584046
3700917519809631915042
2013356604944363471757
1026004573277916774615
490154889010368138192
219626806030429617432
92315817211216216860
36393607663190901747
13449137410773338364
4654622616407417223
1506710062195526241
455400349264727397
128250858132148914
33568039329258258
8141059257482862
1823004346215285
375360573933189
70722934784514
12124105755570
1878390500499
260887806099
32164253550
3477216600
324540216
25621596
1663740
85320
3240
81
1
L=10
0
0
0
0
0
0
0
0
0
0
10
900
40750
1235000
28119300
511865780
7742674500
99901779900
1120449987450
11079759327600
97684170545995
774764611824200
5569000779379200
36504078248832100
219360370722032500
1213970558055192520
6211794584514998250
29491822806367769100
130318002962091672650
537429787621295934900
2073601771850174359190
7502056135340398222900
25501118802574095944300
81593211633973625601900
246141712668377077827600
701147433208634502954180
1888532984292365419047525
4815868350246761226761300
11639949535561311632118200
26692826707787307992944800
58129148482611862205481325
120305367027943316903270800
236781374457900872823954150
443406624146178807409668900
790326629279083416840233175
1341072003365555542463152420
2166509368943586849249483350
3331832359846924694919053800
4876411829525546472388488025
6789301252425767726968623400
8986860654788891677286351382
11301781445174396125920901200
13492706100454181251551120525
15279085156351678939011255700
16397188068486666738361361450
16663219700955141111830972280
16023169976582834453741987675
14570715385148626184298059100
12525025173456375173614856250
10175536279866155745297394200
7813265837342481246279522235
5671764226373755952101513400
3894170550836887101732163100
2530419952379744393598668100
1557274240505952145951753150
908372768703247164632649800
502588617861996345619780450
263938014954712206220213300
131635418065787870797123225
62373716434647945404025300
28086104758594647188799270
12018934438376622239568800
4887262864114090335676650
1887759999061917577351500
692276684643257618763950
240851197174563797606304
79423969139410877356475
24796908676785859193500
7319917483088304444650
2039875971903574695000
535695877935456014345
132303853105974693700
30660115023066353800
6649685367556732500
1345820916618585050
253335501394924760
44186759841928250
7110533603400400
1050420730284300
141629797020400
17310309366910
1902231808400
186087894300
16007560800
1192052400
75287520
3921225
161700
4950
100
L=11
0
0
0
0
0
0
0
0
0
0
0
11
1210
66913
2476628
68907685
1534666111
28451075092
450892133549
6226876918152
76029416000032
830087637300603
8178077702494436
73251604583112626
600274527650151464
4524525578564144175
31513084975821955836
203634417152574343870
1225155785206005679180
6884527834570692789593
36233939665226898738528
179063161143358904412803
832778513729501725140821
3652376790339450613063965
15133992652255040579447080
59347338563988543018025944
220594095507621677809054351
778306936118198838793074413
2610010204105980636208400680
8329008961322177834938508870
25321524970012647097646169696
73414386208397899204935470262
203181231447827637447047345268
537258020641316294403808258138
1358427401596661311621777009752
3286808858598326121230665733810
7615548312649365016596793121018
16908116304082374754691650189243
35992293543151009675368562591017
73497194184623591846433264085296
144038436051154300929616203683328
271021189666483583123191992296073
489762751268678417894751275024257
850225343353439184249452662914850
1418149309640105955409384145504862
2272935522549917255063214545988514
3500494264155698381006518763992939
5179761252171928693087101223659281
7362921006135452505597993804840003
10051573867980117037510693971772890
13173723148844860483382735641993333
16568658261532534698940261318190020
19987381956413525055910049575196053
23114135828395870604884499109055182
25609548746742143736930124171678826
27168977400720886192372355610683045
27583033691520265528497918770886458
26783985540104423699153741478705212
24863820282728845818261982373330880
22057362167382870891236247957723318
18694485385881682123581974363071232
15135026169604394197750472336699559
11704586025756658311958172191327100
8647363495871425631967445585693695
6104807607098048310042263961039377
4119775481078509957534803875007062
2658750006220617910762198819290641
1641711298857705688463799641158433
970408748390871862248458753982478
549378484845598947819972962049021
298025214073394679762504879400828
154981158859138230437492442058268
77285148016287530449331012760707
36966787220537483285004733110824
16962490190617718964733438302105
7467019306574482668361745616560
3153222244004042917086325923945
1277124151528453721688901629759
495970739535620593772181915173
184607068608794521515016451601
65824398272393576312312621960
22469892314692919055431480646
7337905120859741876281676502
2290517533169845296299480025
682763230942017201296653564
194140377053583779949182536
52595995130381941803467364
13558351718303070318558545
3320819903087895377714941
771560376199193489905975
169750506256039169218813
35295493327327206902467
6920771499086782498777
1276655170099286124653
220960199433165725445
35774554330273246730
5399935470585581189
757000434875296392
98129691289576980
11703541316503333
1276749964744353
126524771308936
11296854581155
899749479915
63140314380
3843323484
198792594
8495410
287980
7260
121
1
L=12
0
0
0
0
0
0
0
0
0
0
0
0
12
1584
105048
4661808
155553588
4157526096
92595011568
1765357864128
29378009858472
433050633478944
5719645125919512
68315644477382976
743505969922451646
7420260654730717200
68276280047196594960
581913570212638354848
4612618878997689818748
34126207024195348517952
236404390032379523154960
1537725531695520434038848
9415899461133978775069050
54400317007963079700389376
297167999496829274673980712
1537755501652785554182124112
7551095423611274003247159436
35241974748454164825697777584
156557084412930207859616038128
662876213945259457111065053328
2678427776287624414883444605314
10339888211106242636442444170256
38177253179322452372238199511112
134951686739969154194504360862288
457129211780269286123022746226324
1485121044386914504501806297187632
4631241983478029555781126683748168
13873107407149600064633141533939248
39948252658325305676033187681872835
110651547772779944752205184280704192
295000624945982657156351926271422536
757438781174167547396558589390844416
1873997688118454118393957007082805708
4470029128838925896328327045736208880
10284425653247883819413305532513964520
22833518630490617521623552480872837952
48940656823232689905086345164037468790
101306723825484604288063991981149275984
202596418446893173010433251593196805960
391552027430089995823705102151787798432
731536049343347531768956224585448775964
1321536581531636520482328084416838224928
2308936097964344016067868122209438085296
3902189249985754290852761326665845104464
6380050138733704716980726331394860224670
10092411866327537151943050359379994304256
15446701053794694709070554350938993360736
22873852353603831696885916437766663408704
32769965464938692629088754637437794169588
45414349965016994357126758181141661696288
60871658974282365189278662916482519991736
78894054393661849355791404853934346516864
98846574679259953958328622291822098737234
119682076842565482118473598400048292370992
139988427095182199748458085760464354361824
158118574223302514067659358284469781168080
172394956267449858140183801331030420026256
181357727640756747749044068541678721754768
184008334528685599642260468826788949890552
179993096764753181010107961726160662978288
169680154550809292844436305426684145007727
154106814980024538368472232304135231720416
134806648496055180189479045073775753623864
113556410484791327449838306247822527959344
92101757707282980962326168565304751453920
71921760355946159728387209823519591079184
54076044371167577547954007891124054673024
39151883508492556144148074246095224022528
27301498053121590871353978600850498733700
18340741368366013839935994864839994875616
11873430362335073929225733761661347994904
7409891671454266301275396107925563997920
4459427899103807412973639504401924338616
2589012139804517762882898273441623877696
1450529673503387154283510161654477564360
784502915703405551057640590136544996656
409692991071741927325537941007963768185
206641653734913642912817522371052376640
100681007129238756491113203460926675000
47391019379641864657685071014029999728
21551818228725821304645390736200735720
9468975273795612916118559239026634064
4018981859471512131298893264829815048
1647619267991045510552460656472368784
652274459343469311322266781349363028
249294707267364703434843388097424960
91950337203768284013282638310530760
32716880849217866206549931274425616
11224372331916351174628724641654228
3710990940443254392039270313829136
1181664357709149879654981194554464
362147903089091547373474145215056
106745227887860156074915008629712
30236789358016276922460882944496
8223778552362324638401112528064
2145594235102549016867960446224
536441254924630317408342999108
128385646145920062334538362208
29377311510053258017504273800
6418696359285927556386413472
1337243645625809328889023954
265240131034374072962629056
50004465065567068898199096
8943904794443439900241968
1514694971364701507916264
242351302572275305979376
36545044830006648154848
5179613066007813400320
687917380631610666105
85323086794959462096
9844971579880387272
1052134367954285232
103619293823821920
9349109217266832
767464189477128
56849199220528
3762079360182
219683466288
11143364232
481008528
17178876
487344
10296
144
1
